An Empirical Study of Dotfiles Repositories Containing User-Specific Configuration Files

Storing user-specific configuration files in a "dotfiles" repository is a common practice among software developers, with hundreds of thousands choosing to publicly host their repositories on GitHub. This practice not only provides developers with a simple backup mechanism for their essential configuration files, but also facilitates sharing ideas and learning from others on how best to configure applications that are key to their daily workflows. However, our current understanding of these repository sharing practices is limited and mostly anecdotal. To address this gap, we conducted a study to delve deeper into this phenomenon. Beginning with collecting and analyzing publicly-hosted dotfiles repositories on GitHub, we discovered that maintaining dotfiles is widespread among developers. Notably, we found that 25.8% of the top 500 most-starred GitHub users maintain some form of publicly accessible dotfiles repository. Among these, configurations for text editors like Vim and shells such as bash and zsh are the most commonly tracked. Our analysis reveals that updating dotfiles is primarily driven by the need to adjust configurations (63.3%) and project meta-management (25.4%). Surprisingly, we found no significant difference in the types of dotfiles observed across code churn history patterns, suggesting that the frequency of dotfile modifications depends more on the developer than the properties of the specific dotfile and its associated application. Finally, we discuss the challenges associated with managing dotfiles, including the necessity for a reliable and effective deployment mechanism, and how the insights gleaned from dotfiles can inform tool designers by offering real-world usage information.

==> assets/hello.c <==
#include "stdio.h"

int main() {
  printf("Hello, World!\n");
  return 0;
}


==> assets/hello_commented.c <==
#include "stdio.h"

int main() {
  // printf("Hello, World!\n");
  return 0;
}


==> copy.sh <==
#!/bin/sh

for fn in `grep "includegraphics" submitted/all-in-one.tex | cut -d \{ -f 2 | cut -d \} -f 1`; do
  /bin/cp -rfv ./assets/$fn submitted/
done

